Early Blue Excess from the Type Ia Supernova 2017cbv and Implications for Its Progenitor

We present very early, high-cadence photometric observations of the nearby Type Ia SN 2017cbv. The light curve is unique in that it has a blue bump during the first five days of observations in the U, B, and g bands, which is clearly resolved given our photometric cadence of 5.7 hr during that time span. We model the light curve as the combination of early shocking of the supernova ejecta against a nondegenerate companion star plus a standard SN Ia component. Our best-fit model suggests the presence of a subgiant star 56 solar radii from the exploding white dwarf, although this number is highly model-dependent. While this model matches the optical light curve well, it overpredicts the observed flux in the ultraviolet bands. This may indicate that the shock is not a blackbody, perhaps because of line blanketing in the UV. Alternatively, it could point to another physical explanation for the optical blue bump, such as interaction with circumstellar material or an unusual nickel distribution. Early optical spectra of SN 2017cbv show strong carbon absorption up through day -13 with respect to maximum light, suggesting that the progenitor system contains a significant amount of unburned material. These early results on SN 2017cbv illustrate the power of early discovery and intense follow-up of nearby supernovae to resolve standing questions about the progenitor systems and explosion mechanisms of SNe Ia.

==> anc/SN2017cbv_photometry.txt <==
Title: Early Blue Excess from the Type Ia Supernova 2017cbv 
       and Implications for its Progenitor 
Authors: Hosseinzadeh G., Sand D.J., Valenti S., Brown P., Howell D.A., 
         McCully C., Kasen D., Arcavi I., Bostroem K.A., Tartaglia L., 
         Hsiao E.Y., Davis S., Shahbandeh M., Stritzinger M.D. 
Figure: UV and optical photometry of SN 2017cbv
================================================================================
Byte-by-byte Description of file: dbf1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   d       MJD     Modified Julian Date of observation
  11- 14 A4     ---     Filter  Filter used in the observation
  16- 21 F6.3   mag     mag     Apparent magnitude in Filter (1)
  23- 27 F5.3   mag   e_mag     Uncertainty in mag
  29- 34 A6     ---     Obs     Observatory that obtained the data (2)
--------------------------------------------------------------------------------
Note (1): We obtained absolute magnitudes by applying the distance modulus, 
          {mu} = 31.14 {+/-} 0.40 mag (16.9 {+/-} 3.1 Mpc), of 
          Tully (1988) [1988cng..book.....T] and the Milky Way extinction 
          corrections, E(B-V) = 0.15 mag, of 
          Schlafly & Finkbeiner (2011) [2011ApJ...737..103S].
Note (2):
    LCO = Las Cumbres Observatory network of 1m telescopes.
  Swift = Swift satellite's Ultra-Violet Optical Telescope (UVOT) instrument.
--------------------------------------------------------------------------------
57822.188 U    15.388 0.013 LCO  
57822.192 U    15.399 0.012 LCO  
57822.196 B    15.997 0.007 LCO  
57822.199 B    15.977 0.007 LCO  
57822.202 V    15.935 0.008 LCO  
57822.204 V    15.901 0.008 LCO  
57822.206 g    15.870 0.006 LCO  
57822.208 g    15.872 0.007 LCO  
57822.211 r    15.885 0.007 LCO  
57822.213 r    15.886 0.008 LCO  
57822.215 i    16.061 0.009 LCO  
57822.217 i    16.028 0.011 LCO  
57822.240 U    15.313 0.011 LCO  
57822.244 U    15.310 0.011 LCO  
57822.248 B    15.873 0.006 LCO  
57822.251 B    15.895 0.006 LCO  
57822.254 V    15.836 0.009 LCO  
57822.256 V    15.856 0.008 LCO  
57822.258 g    15.760 0.005 LCO  
57822.261 g    15.770 0.007 LCO  
57822.264 r    15.802 0.007 LCO  
57822.266 r    15.790 0.007 LCO  
57822.268 i    15.933 0.008 LCO  
57822.269 i    15.946 0.008 LCO  
57822.363 U    15.144 0.010 LCO  
57822.367 U    15.140 0.010 LCO  
57822.371 B    15.712 0.005 LCO  
57822.374 B    15.710 0.005 LCO  
57822.377 V    15.663 0.006 LCO  
57822.379 V    15.656 0.006 LCO  
57822.381 g    15.550 0.005 LCO  
57822.384 g    15.545 0.006 LCO  
57822.387 r    15.609 0.006 LCO  
57822.389 r    15.616 0.006 LCO  
57822.391 i    15.783 0.008 LCO  
57822.392 i    15.780 0.008 LCO  
57822.561 UVW1 16.527 0.074 Swift
57822.563 U    15.070 0.053 Swift
57822.564 B    15.488 0.050 Swift
57822.566 UVW2 18.024 0.100 Swift
57822.569 V    15.458 0.060 Swift
57822.570 UVM2 18.842 0.122 Swift
57822.586 U    14.942 0.043 LCO  
57822.590 U    14.925 0.052 LCO  
57822.594 B    15.399 0.026 LCO  
57822.597 B    15.423 0.010 LCO  
57822.600 V    15.420 0.010 LCO  
57822.602 V    15.371 0.021 LCO  
57822.604 g    15.304 0.009 LCO  
57822.607 g    15.329 0.009 LCO  
57822.610 r    15.220 0.011 LCO  
57822.612 r    15.314 0.010 LCO  
57822.614 i    15.533 0.010 LCO  
57822.615 i    15.466 0.008 LCO  
57822.665 U    14.843 0.012 LCO  
57822.669 U    14.824 0.012 LCO  
57822.674 B    15.365 0.005 LCO  
57822.676 B    15.365 0.005 LCO  
57822.679 V    15.306 0.007 LCO  
57822.681 V    15.290 0.006 LCO  
57822.683 g    15.207 0.007 LCO  
57822.686 g    15.199 0.006 LCO  
57822.689 r    15.247 0.006 LCO  
57822.691 r    15.237 0.006 LCO  
57822.693 i    15.424 0.009 LCO  
57822.695 i    15.427 0.007 LCO  
57822.889 U    14.689 0.014 LCO  
57822.893 U    14.665 0.013 LCO  
57822.897 B    15.138 0.006 LCO  
57822.900 B    15.136 0.006 LCO  
57822.903 V    15.084 0.006 LCO  
57822.904 V    15.066 0.006 LCO  
57822.906 g    14.995 0.007 LCO  
57822.909 g    15.001 0.006 LCO  
57822.912 r    15.014 0.006 LCO  
57822.914 r    15.035 0.006 LCO  
57822.916 i    15.221 0.007 LCO  
57822.918 i    15.207 0.006 LCO  
57823.101 U    14.531 0.011 LCO  
57823.105 U    14.533 0.011 LCO  
57823.110 B    14.953 0.004 LCO  
57823.112 B    14.943 0.005 LCO  
57823.115 V    14.909 0.005 LCO  
57823.117 V    14.890 0.005 LCO  
57823.119 g    14.798 0.005 LCO  
57823.122 g    14.790 0.005 LCO  
57823.125 r    14.856 0.005 LCO  
57823.127 r    14.862 0.005 LCO  
57823.129 i    15.055 0.007 LCO  
57823.131 i    15.046 0.005 LCO  
57823.142 U    14.498 0.011 LCO  
57823.146 U    14.535 0.011 LCO  
57823.150 B    14.913 0.005 LCO  
57823.153 B    14.915 0.005 LCO  
57823.156 V    14.866 0.005 LCO  
57823.158 V    14.858 0.006 LCO  
57823.160 g    14.794 0.005 LCO  
57823.163 g    14.795 0.006 LCO  
57823.165 r    14.833 0.006 LCO  
57823.167 r    14.832 0.005 LCO  
57823.169 i    15.003 0.007 LCO  
57823.171 i    15.030 0.007 LCO  
57823.313 U    14.422 0.009 LCO  
57823.317 U    14.433 0.009 LCO  
57823.321 B    14.791 0.006 LCO  
57823.324 B    14.795 0.006 LCO  
57823.327 V    14.742 0.005 LCO  
57823.329 V    14.741 0.006 LCO  
57823.331 g    14.646 0.007 LCO  
57823.334 g    14.641 0.006 LCO  
57823.337 r    14.722 0.005 LCO  
57823.338 r    14.715 0.006 LCO  
57823.340 i    14.907 0.005 LCO  
57823.342 i    14.899 0.007 LCO  
57823.530 U    14.237 0.013 LCO  
57823.534 U    14.365 0.013 LCO  
57823.538 B    14.883 0.013 LCO  
57823.541 B    14.710 0.006 LCO  
57823.544 V    14.535 0.006 LCO  
57823.546 V    14.596 0.005 LCO  
57823.548 g    14.570 0.007 LCO  
57823.551 g    14.555 0.005 LCO  
57823.554 r    14.590 0.005 LCO  
57823.556 r    14.586 0.005 LCO  
57823.558 i    14.784 0.006 LCO  
57823.559 i    14.778 0.006 LCO  
57823.746 U    14.226 0.010 LCO  
57823.750 U    14.240 0.010 LCO  
57823.754 B    14.582 0.005 LCO  
57823.757 B    14.591 0.004 LCO  
57823.760 V    14.494 0.005 LCO  
57823.762 V    14.481 0.005 LCO  
57823.764 g    14.430 0.006 LCO  
57823.767 g    14.430 0.006 LCO  
57823.770 r    14.468 0.005 LCO  
57823.772 r    14.468 0.005 LCO  
57823.774 i    14.678 0.006 LCO  
57823.776 i    14.668 0.006 LCO  
57823.962 U    14.184 0.011 LCO  
57823.966 U    14.138 0.011 LCO  
57823.970 B    14.459 0.004 LCO  
57823.972 B    14.461 0.005 LCO  
57823.975 V    14.398 0.006 LCO  
57823.977 V    14.394 0.005 LCO  
57823.979 g    14.314 0.005 LCO  
57823.982 g    14.312 0.005 LCO  
57823.985 r    14.374 0.005 LCO  
57823.987 r    14.367 0.005 LCO  
57823.989 i    14.590 0.006 LCO  
57823.991 i    14.582 0.005 LCO  
57824.090 UVW1 15.846 0.065 Swift
57824.091 U    14.324 0.045 Swift
57824.092 B    14.429 0.042 Swift
57824.095 UVW2 17.417 0.084 Swift
57824.097 V    14.236 0.049 Swift
57824.102 UVM2 18.613 0.109 Swift
57824.177 U    14.098 0.010 LCO  
57824.181 U    14.129 0.010 LCO  
57824.185 B    14.381 0.004 LCO  
57824.188 B    14.367 0.004 LCO  
57824.191 V    14.298 0.004 LCO  
57824.193 V    14.295 0.005 LCO  
57824.195 g    14.219 0.005 LCO  
57824.197 g    14.221 0.005 LCO  
57824.200 r    14.286 0.005 LCO  
57824.202 r    14.280 0.005 LCO  
57824.204 i    14.480 0.007 LCO  
57824.206 i    14.486 0.007 LCO  
57824.243 UVW2 17.407 0.104 Swift
57824.384 UVW1 15.854 0.056 Swift
57824.741 U    13.970 0.012 LCO  
57824.745 U    14.009 0.011 LCO  
57824.749 B    14.206 0.004 LCO  
57824.752 B    14.210 0.004 LCO  
57824.755 V    14.101 0.004 LCO  
57824.756 V    14.101 0.004 LCO  
57824.759 g    14.049 0.004 LCO  
57824.761 g    14.053 0.004 LCO  
57824.764 r    14.064 0.005 LCO  
57824.766 r    14.071 0.004 LCO  
57824.768 i    14.278 0.005 LCO  
57824.883 U    13.940 0.013 LCO  
57824.887 U    13.931 0.012 LCO  
57824.891 B    14.135 0.004 LCO  
57824.894 B    14.129 0.004 LCO  
57824.897 V    14.045 0.004 LCO  
57824.898 V    14.039 0.004 LCO  
57824.900 g    13.974 0.004 LCO  
57824.903 g    13.971 0.005 LCO  
57824.906 r    14.030 0.005 LCO  
57824.908 r    14.024 0.005 LCO  
57824.910 i    14.231 0.005 LCO  
57824.912 i    14.238 0.005 LCO  
57825.000 U    13.920 0.012 LCO  
57825.004 U    13.903 0.013 LCO  
57825.008 B    14.111 0.004 LCO  
57825.011 B    14.087 0.004 LCO  
57825.014 V    14.021 0.004 LCO  
57825.016 V    14.021 0.004 LCO  
57825.018 g    13.917 0.004 LCO  
57825.021 g    13.911 0.004 LCO  
57825.024 r    13.968 0.005 LCO  
57825.026 r    13.964 0.005 LCO  
57825.028 i    14.202 0.005 LCO  
57825.029 i    14.161 0.004 LCO  
57825.216 U    13.896 0.010 LCO  
57825.220 U    13.895 0.010 LCO  
57825.224 B    14.035 0.005 LCO  
57825.227 B    14.032 0.004 LCO  
57825.230 V    13.941 0.005 LCO  
57825.231 V    13.938 0.005 LCO  
57825.233 g    13.821 0.006 LCO  
57825.236 g    13.819 0.006 LCO  
57825.239 r    13.924 0.005 LCO  
57825.241 r    13.925 0.005 LCO  
57825.243 i    14.138 0.008 LCO  
57825.245 i    14.122 0.007 LCO  
57825.525 U    13.802 0.013 LCO  
57825.529 U    13.824 0.014 LCO  
57825.533 B    13.972 0.004 LCO  
57825.536 B    13.986 0.005 LCO  
57825.539 V    13.865 0.009 LCO  
57825.540 V    13.841 0.007 LCO  
57825.542 g    13.811 0.007 LCO  
57825.545 g    13.828 0.006 LCO  
57825.548 r    13.836 0.007 LCO  
57825.550 r    13.833 0.008 LCO  
57825.552 i    13.981 0.008 LCO  
57825.554 i    13.974 0.016 LCO  
57825.646 U    13.809 0.013 LCO  
57825.650 U    13.779 0.012 LCO  
57825.654 B    13.911 0.004 LCO  
57825.657 B    13.915 0.004 LCO  
57825.660 V    13.796 0.005 LCO  
57825.661 V    13.784 0.005 LCO  
57825.663 g    13.768 0.004 LCO  
57825.666 g    13.774 0.004 LCO  
57825.669 r    13.786 0.005 LCO  
57825.671 r    13.791 0.005 LCO  
57825.673 i    13.938 0.005 LCO  
57825.675 i    13.978 0.005 LCO  
57826.134 U    13.685 0.011 LCO  
57826.138 U    13.651 0.011 LCO  
57826.142 B    13.777 0.007 LCO  
57826.143 B    13.776 0.007 LCO  
57826.145 V    13.653 0.007 LCO  
57826.146 V    13.663 0.008 LCO  
57826.147 g    13.610 0.015 LCO  
57826.149 g    13.601 0.016 LCO  
57826.151 r    13.646 0.006 LCO  
57826.152 r    13.651 0.005 LCO  
57826.153 i    13.830 0.007 LCO  
57826.154 i    13.851 0.008 LCO  
57826.187 B    13.741 0.040 Swift
57826.190 UVW2 16.860 0.075 Swift
57826.196 U    13.878 0.042 Swift
57826.217 UVW1 15.436 0.058 Swift
57826.251 V    13.541 0.044 Swift
57826.253 UVM2 18.121 0.186 Swift
57827.041 U    13.344 0.012 LCO  
57827.045 U    13.336 0.016 LCO  
57827.049 B    13.450 0.005 LCO  
57827.050 B    13.448 0.005 LCO  
57827.052 V    13.355 0.006 LCO  
57827.053 V    13.373 0.008 LCO  
57827.055 g    13.267 0.005 LCO  
57827.056 g    13.269 0.006 LCO  
57827.058 r    13.335 0.007 LCO  
57827.059 r    13.328 0.007 LCO  
57827.060 i    13.558 0.013 LCO  
57827.061 i    13.543 0.011 LCO  
57827.131 U    13.322 0.009 LCO  
57827.135 U    13.313 0.009 LCO  
57827.139 B    13.447 0.004 LCO  
57827.141 B    13.439 0.005 LCO  
57827.142 V    13.336 0.006 LCO  
57827.143 V    13.333 0.005 LCO  
57827.145 g    13.249 0.006 LCO  
57827.146 g    13.247 0.005 LCO  
57827.148 r    13.343 0.008 LCO  
57827.149 r    13.340 0.005 LCO  
57827.150 i    13.534 0.006 LCO  
57827.152 i    13.542 0.007 LCO  
57828.123 U    12.979 0.009 LCO  
57828.127 U    12.978 0.009 LCO  
57828.131 B    13.112 0.003 LCO  
57828.133 B    13.114 0.004 LCO  
57828.134 V    13.049 0.004 LCO  
57828.136 V    13.046 0.004 LCO  
57828.137 g    12.939 0.004 LCO  
57828.139 g    12.941 0.004 LCO  
57828.140 r    13.047 0.005 LCO  
57828.141 r    13.046 0.005 LCO  
57828.143 i    13.255 0.007 LCO  
57828.144 i    13.256 0.006 LCO  
57829.321 U    12.571 0.011 LCO  
57829.324 U    12.566 0.011 LCO  
57829.329 B    12.824 0.009 LCO  
57829.330 B    12.816 0.008 LCO  
57829.332 V    12.771 0.011 LCO  
57829.333 V    12.771 0.011 LCO  
57829.334 g    12.681 0.012 LCO  
57829.336 g    12.672 0.011 LCO  
57829.337 r    12.786 0.010 LCO  
57829.339 r    12.778 0.012 LCO  
57829.340 i    12.989 0.013 LCO  
57829.341 i    12.981 0.014 LCO  
57829.566 UVW2 15.873 0.063 Swift
57829.584 UVW2 15.961 0.068 Swift
57831.132 U    12.063 0.009 LCO  
57831.136 U    12.061 0.009 LCO  
57831.140 B    12.415 0.003 LCO  
57831.141 B    12.412 0.003 LCO  
57831.143 V    12.380 0.004 LCO  
57831.144 V    12.376 0.004 LCO  
57831.145 g    12.244 0.005 LCO  
57831.147 g    12.245 0.005 LCO  
57831.149 r    12.397 0.006 LCO  
57831.150 r    12.395 0.005 LCO  
57831.151 i    12.607 0.005 LCO  
57831.152 i    12.607 0.005 LCO  
57832.025 UVW1 13.516 0.047 Swift
57832.026 UVW2 15.094 0.075 Swift
57832.027 V    12.211 0.040 Swift
57832.028 UVM2 16.638 0.113 Swift
57832.623 UVW1 13.384 0.043 Swift
57832.627 UVW2 15.074 0.066 Swift
57832.630 V    12.077 0.040 Swift
57832.633 UVM2 16.796 0.081 Swift
57833.104 U    11.696 0.005 LCO  
57833.344 U    11.698 0.011 LCO  
57833.346 U    11.690 0.011 LCO  
57833.349 B    12.108 0.006 LCO  
57833.350 B    12.118 0.006 LCO  
57833.351 V    12.104 0.008 LCO  
57833.352 V    12.108 0.008 LCO  
57833.353 g    11.981 0.010 LCO  
57833.354 g    11.980 0.010 LCO  
57833.355 r    12.128 0.007 LCO  
57833.356 r    12.120 0.007 LCO  
57833.357 i    12.338 0.008 LCO  
57833.357 i    12.336 0.010 LCO  
57836.015 U    11.545 0.028 Swift
57836.016 B    11.952 0.028 Swift
57836.086 UVW1 13.065 0.042 Swift
57836.131 U    11.396 0.009 LCO  
57836.133 U    11.403 0.009 LCO  
57836.135 B    11.850 0.003 LCO  
57836.136 B    11.853 0.003 LCO  
57836.138 V    11.849 0.004 LCO  
57836.138 V    11.843 0.005 LCO  
57836.139 g    11.706 0.004 LCO  
57836.140 g    11.706 0.005 LCO  
57836.141 r    11.870 0.004 LCO  
57836.142 r    11.865 0.005 LCO  
57836.143 i    12.138 0.005 LCO  
57836.144 i    12.141 0.006 LCO  
57836.492 UVW2 14.668 0.051 Swift
57836.706 UVM2 16.401 0.064 Swift
57838.732 UVW1 13.041 0.042 Swift
57838.733 U    11.495 0.028 Swift
57838.734 B    11.835 0.028 Swift
57838.736 UVW2 14.793 0.067 Swift
57838.738 V    11.656 0.029 Swift
57838.741 UVM2 16.173 0.072 Swift
57838.877 U    11.329 0.009 LCO  
57838.879 U    11.322 0.009 LCO  
57838.881 B    11.721 0.004 LCO  
57838.882 B    11.721 0.003 LCO  
57838.884 V    11.709 0.004 LCO  
57838.884 V    11.716 0.004 LCO  
57838.885 g    11.570 0.004 LCO  
57838.886 g    11.573 0.005 LCO  
57838.888 r    11.745 0.004 LCO  
57838.888 r    11.742 0.004 LCO  
57838.889 i    12.142 0.005 LCO  
57838.890 i    12.135 0.005 LCO  
57839.744 U    11.331 0.009 LCO  
57839.746 U    11.326 0.009 LCO  
57839.748 B    11.734 0.003 LCO  
57839.749 B    11.736 0.003 LCO  
57839.751 i    12.162 0.005 LCO  
57839.752 i    12.172 0.006 LCO  
57839.770 U    11.324 0.009 LCO  
57839.772 U    11.315 0.009 LCO  
57839.774 B    11.736 0.004 LCO  
57839.775 B    11.737 0.003 LCO  
57839.776 V    11.701 0.004 LCO  
57839.777 V    11.697 0.004 LCO  
57839.778 g    11.598 0.005 LCO  
57839.779 g    11.597 0.004 LCO  
57839.780 r    11.721 0.005 LCO  
57839.781 r    11.725 0.005 LCO  
57839.782 i    12.162 0.007 LCO  
57839.783 i    12.163 0.006 LCO  
57840.839 U    11.367 0.009 LCO  
57840.841 U    11.358 0.009 LCO  
57840.844 B    11.715 0.005 LCO  
57840.845 B    11.714 0.005 LCO  
57840.846 V    11.676 0.004 LCO  
57840.847 V    11.676 0.004 LCO  
57840.848 g    11.574 0.004 LCO  
57840.849 g    11.576 0.004 LCO  
57840.850 r    11.706 0.006 LCO  
57840.851 r    11.712 0.006 LCO  
57840.852 i    12.209 0.006 LCO  
57840.852 i    12.208 0.007 LCO  
57842.004 U    11.388 0.009 LCO  
57842.006 U    11.388 0.009 LCO  
57842.008 B    11.710 0.004 LCO  
57842.009 B    11.707 0.004 LCO  
57842.011 V    11.670 0.003 LCO  
57842.011 V    11.669 0.004 LCO  
57842.013 g    11.545 0.004 LCO  
57842.014 g    11.554 0.005 LCO  
57842.015 r    11.689 0.004 LCO  
57842.016 r    11.685 0.005 LCO  
57842.017 i    12.232 0.004 LCO  
57842.017 i    12.233 0.006 LCO  
57842.840 U    11.451 0.011 LCO  
57842.842 U    11.437 0.011 LCO  
57842.844 B    11.743 0.003 LCO  
57842.845 B    11.745 0.003 LCO  
57842.846 V    11.673 0.004 LCO  
57842.847 V    11.673 0.004 LCO  
57842.848 g    11.584 0.005 LCO  
57842.849 g    11.586 0.004 LCO  
57842.850 r    11.696 0.004 LCO  
57842.851 r    11.684 0.005 LCO  
57842.852 i    12.263 0.004 LCO  
57842.853 i    12.265 0.005 LCO  
57844.058 U    11.528 0.009 LCO  
57844.060 U    11.523 0.009 LCO  
57844.062 B    11.763 0.003 LCO  
57844.063 B    11.762 0.003 LCO  
57844.064 V    11.685 0.004 LCO  
57844.065 V    11.684 0.005 LCO  
57844.066 g    11.596 0.005 LCO  
57844.067 g    11.598 0.004 LCO  
57844.068 r    11.684 0.006 LCO  
57844.069 r    11.680 0.005 LCO  
57844.070 i    12.293 0.006 LCO  
57844.071 i    12.299 0.007 LCO  
57844.383 UVW1 13.364 0.044 Swift
57844.384 U    11.775 0.029 Swift
57844.385 B    11.838 0.028 Swift
57845.017 U    11.599 0.009 LCO  
57845.019 U    11.601 0.009 LCO  
57845.022 B    11.803 0.004 LCO  
57845.023 B    11.800 0.005 LCO  
57845.024 V    11.698 0.005 LCO  
57845.025 V    11.702 0.005 LCO  
57845.026 g    11.627 0.004 LCO  
57845.027 g    11.629 0.004 LCO  
57845.028 r    11.706 0.005 LCO  
57845.029 r    11.705 0.005 LCO  
57845.030 i    12.324 0.006 LCO  
57845.031 i    12.321 0.005 LCO  
57846.040 U    11.700 0.009 LCO  
57846.042 U    11.699 0.010 LCO  
57846.044 B    11.856 0.004 LCO  
57846.045 B    11.854 0.004 LCO  
57846.047 V    11.729 0.004 LCO  
57846.047 V    11.734 0.004 LCO  
57846.048 g    11.677 0.005 LCO  
57846.049 g    11.679 0.004 LCO  
57846.051 r    11.732 0.004 LCO  
57846.051 r    11.730 0.005 LCO  
57846.052 i    12.371 0.006 LCO  
57846.053 i    12.370 0.004 LCO  
57847.043 U    11.775 0.009 LCO  
57847.045 U    11.777 0.009 LCO  
57847.048 B    11.909 0.006 LCO  
57847.049 B    11.905 0.005 LCO  
57847.050 V    11.752 0.004 LCO  
57847.051 V    11.749 0.004 LCO  
57847.052 g    11.703 0.005 LCO  
57847.053 g    11.705 0.005 LCO  
57847.054 r    11.765 0.005 LCO  
57847.055 r    11.766 0.005 LCO  
57847.056 i    12.416 0.007 LCO  
57847.057 i    12.414 0.007 LCO  
57848.626 UVW1 13.743 0.048 Swift
57848.627 U    12.212 0.029 Swift
57848.629 B    12.084 0.028 Swift
57848.630 UVW2 15.216 0.070 Swift
57848.632 V    11.724 0.029 Swift
57848.636 UVM2 16.517 0.073 Swift
57849.071 U    11.984 0.011 LCO  
57849.073 U    11.997 0.012 LCO  
57849.140 U    12.046 0.012 LCO  
57849.142 U    12.050 0.012 LCO  
57849.144 B    12.188 0.011 LCO  
57849.145 B    12.191 0.011 LCO  
57849.146 V    11.952 0.014 LCO  
57849.147 V    11.936 0.012 LCO  
57849.148 g    11.901 0.012 LCO  
57849.149 g    11.903 0.012 LCO  
57849.150 r    11.947 0.009 LCO  
57849.151 r    11.947 0.010 LCO  
57849.152 i    12.610 0.010 LCO  
57849.153 i    12.600 0.010 LCO  
57850.091 U    12.126 0.011 LCO  
57850.093 U    12.111 0.012 LCO  
57850.095 B    12.186 0.007 LCO  
57850.096 B    12.187 0.007 LCO  
57850.098 V    11.904 0.008 LCO  
57850.098 V    11.899 0.007 LCO  
57850.099 g    11.930 0.009 LCO  
57850.100 g    11.929 0.007 LCO  
57850.101 r    11.988 0.008 LCO  
57850.102 r    11.986 0.007 LCO  
57850.103 i    12.652 0.010 LCO  
57850.104 i    12.652 0.008 LCO  
57850.562 UVW1 14.002 0.051 Swift
57850.563 U    12.424 0.029 Swift
57850.564 B    12.252 0.029 Swift
57850.566 UVW2 15.436 0.072 Swift
57850.568 V    11.801 0.029 Swift
57850.571 UVM2 16.760 0.092 Swift
57851.081 U    12.231 0.013 LCO  
57851.083 U    12.233 0.013 LCO  
57851.086 B    12.293 0.004 LCO  
57851.086 B    12.294 0.004 LCO  
57851.088 V    11.981 0.005 LCO  
57851.088 V    11.981 0.005 LCO  
57851.089 g    12.030 0.006 LCO  
57851.090 g    12.035 0.005 LCO  
57851.092 r    12.080 0.005 LCO  
57851.092 r    12.080 0.005 LCO  
57851.093 i    12.754 0.008 LCO  
57851.094 i    12.769 0.005 LCO  
57852.104 U    12.262 0.016 LCO  
57852.106 U    12.294 0.017 LCO  
57852.108 B    12.377 0.005 LCO  
57852.109 B    12.394 0.005 LCO  
57852.110 V    11.996 0.005 LCO  
57852.111 V    11.992 0.005 LCO  
57852.112 g    12.055 0.005 LCO  
57852.113 g    12.068 0.004 LCO  
57852.114 r    12.105 0.004 LCO  
57852.115 r    12.098 0.005 LCO  
57852.116 i    12.786 0.006 LCO  
57852.117 i    12.781 0.005 LCO  
57852.484 UVW1 14.133 0.053 Swift
57852.485 U    12.640 0.030 Swift
57852.487 B    12.381 0.029 Swift
57852.488 UVW2 15.658 0.075 Swift
57852.490 V    11.892 0.029 Swift
57852.494 UVM2 16.875 0.082 Swift
57853.116 U    12.445 0.010 LCO  
57853.118 U    12.439 0.011 LCO  
57853.121 B    12.436 0.004 LCO  
57853.122 B    12.433 0.003 LCO  
57853.123 V    12.049 0.004 LCO  
57853.124 V    12.047 0.004 LCO  
57853.125 g    12.100 0.004 LCO  
57853.126 g    12.098 0.004 LCO  
57853.127 r    12.175 0.004 LCO  
57853.128 r    12.176 0.004 LCO  
57853.129 i    12.836 0.006 LCO  
57853.129 i    12.843 0.006 LCO  
57854.024 UVW1 14.311 0.056 Swift
57854.025 U    12.851 0.030 Swift
57854.026 B    12.531 0.029 Swift
57854.028 UVW2 15.742 0.076 Swift
57854.030 V    11.993 0.029 Swift
57854.033 UVM2 17.068 0.096 Swift
57854.115 U    12.562 0.013 LCO  
57854.117 U    12.578 0.013 LCO  
57854.119 B    12.544 0.004 LCO  
57854.120 B    12.542 0.004 LCO  
57854.121 V    12.112 0.004 LCO  
57854.122 V    12.112 0.005 LCO  
57854.123 g    12.189 0.004 LCO  
57854.124 g    12.185 0.004 LCO  
57854.125 r    12.229 0.005 LCO  
57854.126 r    12.227 0.005 LCO  
57854.127 i    12.874 0.005 LCO  
57854.128 i    12.881 0.005 LCO  
57855.148 U    12.702 0.015 LCO  
57855.150 U    12.681 0.015 LCO  
57855.153 B    12.696 0.005 LCO  
57855.153 B    12.702 0.004 LCO  
57855.155 V    12.179 0.006 LCO  
57855.155 V    12.175 0.005 LCO  
57855.156 g    12.293 0.006 LCO  
57855.157 g    12.297 0.005 LCO  
57855.159 r    12.278 0.005 LCO  
57855.159 r    12.278 0.006 LCO  
57855.160 i    12.899 0.007 LCO  
57855.161 i    12.897 0.007 LCO  
57856.205 U    12.893 0.016 LCO  
57856.207 U    12.865 0.015 LCO  
57856.210 B    12.815 0.005 LCO  
57856.211 B    12.823 0.005 LCO  
57856.212 V    12.239 0.005 LCO  
57856.213 V    12.242 0.005 LCO  
57856.214 g    12.389 0.004 LCO  
57856.215 g    12.385 0.004 LCO  
57856.216 r    12.324 0.005 LCO  
57856.217 r    12.328 0.004 LCO  
57856.218 i    12.904 0.005 LCO  
57856.218 i    12.904 0.006 LCO  
57857.229 U    13.042 0.020 LCO  
57857.231 U    13.013 0.015 LCO  
57857.233 B    12.892 0.004 LCO  
57857.234 B    12.898 0.005 LCO  
57857.235 V    12.260 0.005 LCO  
57857.236 V    12.301 0.005 LCO  
57857.237 g    12.470 0.006 LCO  
57857.238 g    12.438 0.006 LCO  
57857.239 r    12.352 0.008 LCO  
57857.240 r    12.360 0.007 LCO  
57857.241 i    12.902 0.016 LCO  
57857.242 i    12.909 0.010 LCO  
57858.264 U    13.180 0.015 LCO  
57858.266 U    13.136 0.015 LCO  
57858.268 B    13.052 0.005 LCO  
57858.269 B    13.045 0.005 LCO  
57858.270 V    12.355 0.005 LCO  
57858.271 V    12.355 0.005 LCO  
57858.272 g    12.582 0.004 LCO  
57858.273 g    12.580 0.004 LCO  
57858.274 r    12.385 0.005 LCO  
57858.275 r    12.381 0.005 LCO  
57858.276 i    12.874 0.005 LCO  
57858.277 i    12.893 0.006 LCO  

